Resolving the Formation of Protogalaxies

Cosmic structure originated from minute density perturbations in an almost homogeneous universe. The first stars are believed to be very massive and luminous, providing the first ionizing radiation and heavy elements to the universe and forming 100 million years after the Big Bang. The impact from primordial stellar radiation is far reaching and affects subsequent star and galaxy formation. In this thesis, we present results from adaptive mesh refinement calculations of the formation of the first galaxies. We gradually introduce important physical processes, such as molecular hydrogen cooling and stellar feedback, to base models that only consider atomic hydrogen and helium cooling. In these base models, we find that gas in dark matter halos with masses ~10^8 solar masses centrally collapse before multiple fragmentation occurs in a global disc. We then investigate the importance of molecular hydrogen cooling in early structure formation in the presence of a soft ultraviolet radiation background. We find that molecular hydrogen plays an important role in star formation in halos well below a virial temperature of 10,000 K even in the most extreme assumptions of negative radiative feedback. We also present results from the first radiation hydrodynamics calculations of early dwarf galaxy formation. We develop a novel technique, adaptive ray tracing, to accurately transport radiation from primordial stars. We find primordial stellar feedback alters the landscape of early galaxy formation in that its angular momentum is increased and baryon fractions are decreased. We also describe the metal enrichment of the intergalactic medium and early dwarf galaxies. Finally we explore cosmological reionization by these massive, metal-free stars and its effects on star formation in early galaxies.

==> cleanthesis.sh <==
#!/bin/sh

suffixes="aux dvi lof log lot toc"

for i in $suffixes; do
    find . -name "*.${i}" -exec rm {} \;
done

find . -name "*~" -exec rm {} \;

